Discrete-Time Linear-Quadratic Regulation via Optimal Transport

In this paper, we consider a discrete-time stochastic control problem with uncertain initial and target states. We first discuss the connection between optimal transport and stochastic control problems of this form. Next, we formulate a linear-quadratic regulator problem where the initial and terminal states are distributed according to specified probability densities. A closed-form solution for the optimal transport map in the case of linear-time varying systems is derived, along with an algorithm for computing the optimal map. Two numerical examples pertaining to swarm deployment demonstrate the practical applicability of the model, and performance of the numerical method.

==> compile.sh <==
#!/bin/bash

pdflatex -shell-escape cdc-lqr-ot.tex
pdflatex -shell-escape cdc-lqr-ot.tex
bibtex cdc-lqr-ot.aux
pdflatex -shell-escape cdc-lqr-ot.tex
pdflatex -shell-escape cdc-lqr-ot.tex

if  [[ $1 = "-bibupdate" ]]; then

    cp ~/Documents/mendeley-bibtex/ConsensusKoopman.bib ./
    pdflatex -shell-escape cdc-lqr-ot.tex
    pdflatex -shell-escape cdc-lqr-ot.tex
    bibtex cdc-lqr-ot.aux
    pdflatex -shell-escape cdc-lqr-ot.tex
    pdflatex -shell-escape cdc-lqr-ot.tex    


else
    echo "bibtex not updated from mendeley. use flag bibupdate to do so."
fi

